An Expectation-Maximization Algorithm for the Fractal Inverse Problem

We present an Expectation-Maximization algorithm for the fractal inverse problem: the problem of fitting a fractal model to data. In our setting the fractals are Iterated Function Systems (IFS), with similitudes as the family of transformations. The data is a point cloud in ${\mathbb R}^H$ with arbitrary dimension $H$. Each IFS defines a probability distribution on ${\mathbb R}^H$, so that the fractal inverse problem can be cast as a problem of parameter estimation. We show that the algorithm reconstructs well-known fractals from data, with the model converging to high precision parameters. We also show the utility of the model as an approximation for datasources outside the IFS model class.

==> img/runs/sub.sh <==
cd broccoli  
qsub broccoli.sh 
cd .. 

cd coast  
qsub coast.sh  
cd .. 

cd koch2  
qsub koch2.sh	
cd .. 

cd koch4  
qsub koch4.sh  
cd .. 

cd sierpinski  
qsub sierpinski.sh  
cd .. 

cd sierpinski-off  
qsub sierpinski-off.sh
cd .. 

cd sphere  
qsub sphere.sh  
cd .. 

cd square
qsub square.sh
cd .. 


